Construction of a spectrally stable self-similar blowup solution to the supercritical corotational harmonic map heat flow

We prove the existence of a (spectrally) stable self-similar blow-up solution $f_0$ to the heat flow for corotational harmonic maps from $\mathbb R^3$ to the three-sphere. In particular, our result verifies the spectral gap conjecture stated by one of the authors and lays the groundwork for the proof of the nonlinear stability of $f_0$. At the heart of our analysis lies a new existence result of a monotone self-similar solution $f_0$. Although solutions of this kind have already been constructed before, our approach reveals substantial quantitative properties of $f_0$, leading to the stability result. A key ingredient is the use of interval arithmetic: a rigorous computer-assisted method for estimating functions. It is easy to verify our results by robust numerics but the purpose of the present paper is to provide mathematically rigorous proofs.

==> notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     96373,       2783]
NotebookOptionsPosition[     91272,       2612]
NotebookOutlinePosition[     91610,       2627]
CellTagsIndexPosition[     91567,       2624]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.674815654153572*^9, 3.674815656399376*^9}, {
  3.674815948306343*^9, 3.674815949502204*^9}}],

Cell[CellGroupData[{

Cell["Assumptions", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.674816126983366*^9, 3.674816129701015*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0", "<", "x", "<", "1"}], ",", 
     RowBox[{"0", "<", "y"}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674816132066882*^9, 3.6748161418345823`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Bernstein form", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.674816245721414*^9, 3.674816248956004*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RationalQ", "[", 
    RowBox[{"e_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PolynomialQ", "[", 
        RowBox[{"#", ",", "x"}], "]"}], "&"}], "/@", 
      RowBox[{"Through", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Numerator", ",", "Denominator"}], "}"}], "[", "e", "]"}], 
       "]"}]}], ")"}]}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"BernsteinForm", ",", "BernsteinCoefficients"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"BernsteinCoefficients", "[", 
   RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"poly", ",", "x"}], "]"}]}], ",", 
       RowBox[{"k", "=", 
        RowBox[{"Exponent", "[", 
         RowBox[{"poly", ",", "x"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{"i", ",", "s"}], "]"}], "/", 
           RowBox[{"Binomial", "[", 
            RowBox[{"k", ",", "s"}], "]"}]}], " ", 
          RowBox[{"a", "[", 
           RowBox[{"[", 
            RowBox[{"s", "+", "1"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}], "/;", 
   RowBox[{"PolynomialQ", "[", 
    RowBox[{"poly", ",", "x"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"BernsteinForm", "[", 
   RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"coef", "=", 
        RowBox[{"BernsteinCoefficients", "[", 
         RowBox[{"poly", ",", "x"}], "]"}]}], ",", "basis", ",", "k"}], "}"}],
      ",", 
     RowBox[{
      RowBox[{"k", "=", 
       RowBox[{
        RowBox[{"Length", "[", "coef", "]"}], "-", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basis", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"k", ",", "i"}], "]"}], " ", 
          RowBox[{"x", "^", "i"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "i"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basis", ".", "coef"}]}]}], "]"}], "/;", 
   RowBox[{"PolynomialQ", "[", 
    RowBox[{"poly", ",", "x"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"BernsteinForm", "[", 
   RowBox[{"rat_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "max", "}"}], ",", 
     RowBox[{
      RowBox[{"max", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{"BernsteinCoefficients", "[", 
          RowBox[{
           RowBox[{"Numerator", "[", "rat", "]"}], ",", "x"}], "]"}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"max", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"BernsteinForm", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Numerator", "[", "rat", "]"}], "/", "max"}], ",", "x"}], 
        "]"}], "/", 
       RowBox[{"BernsteinForm", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Denominator", "[", "rat", "]"}], "/", "max"}], ",", "x"}], 
        "]"}]}]}]}], "]"}], "/;", 
   RowBox[{"RationalQ", "[", 
    RowBox[{"rat", ",", "x"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"BernsteinForm", "[", 
   RowBox[{"e_", ",", "_"}], "]"}], ":=", "e"}], "\n", 
 RowBox[{"And", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "\[Equal]", 
       RowBox[{"BernsteinForm", "[", 
        RowBox[{"#", ",", "x"}], "]"}]}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ChebyshevT", "[", 
          RowBox[{"#", ",", "x"}], "]"}], "/", 
         RowBox[{"ChebyshevT", "[", 
          RowBox[{
           RowBox[{"#", "+", "1"}], ",", "x"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", "10", "]"}]}], ")"}]}], "//", "Simplify"}], 
   ")"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6748162502907667`*^9, 3.6748162503037252`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Interval arithmetic", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.6748162637390413`*^9, 3.6748162685578213`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"intervalAdaptive", ",", "ireplace"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Given", " ", "the", " ", "initial", " ", "interval", " ", "estimate", 
    " ", "\"\<ixif\>\"", " ", "improves", " ", "the", " ", "interval", " ", 
    "estimates", " ", "of", " ", "\"\<f\>\"", " ", "by", " ", "bisecting", 
    " ", "each", " ", "interval", " ", "where", " ", "the", " ", "width", " ",
     "of", " ", "the", " ", "intervalestimate", " ", "is", " ", "greater", 
    " ", "then", " ", "\"\<width\>\""}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intervalCenter", "[", 
   RowBox[{"x0_Interval", "/;", 
    RowBox[{
     RowBox[{"Precision", "[", "x0", "]"}], "==", "\[Infinity]"}]}], "]"}], ":=", 
  RowBox[{"Mean", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Min", "[", "x0", "]"}], ",", 
     RowBox[{"Max", "[", "x0", "]"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"intervalCenter", "[", "x0_Interval", "]"}], ":=", 
   RowBox[{"Interval", "[", 
    RowBox[{"Mean", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Interval", "[", 
        RowBox[{"Min", "[", "x0", "]"}], "]"}], ",", 
       RowBox[{"Interval", "[", 
        RowBox[{"Max", "[", "x0", "]"}], "]"}]}], "}"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shiftPoly", "[", 
   RowBox[{"x0_", ",", "p_"}], "]"}], ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"z", ",", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{"\[Epsilon]", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Numerator", "[", "#", "]"}], "]"}], "/", 
           RowBox[{"Expand", "[", 
            RowBox[{"Denominator", "[", "#", "]"}], "]"}]}], "&"}], "[", 
         RowBox[{"p", "[", 
          RowBox[{"x0", "+", "\[Epsilon]"}], "]"}], "]"}], "//", 
        "Evaluate"}]}], "]"}], "[", 
     RowBox[{"z", "-", "x0"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "shiftPoly", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shiftPoly", "[", 
    RowBox[{"x0_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"shiftPoly", "[", 
     RowBox[{"x0", ",", "p"}], "]"}], "=", 
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "@", 
          RowBox[{"Numerator", "[", 
           RowBox[{"p", "[", 
            RowBox[{"x0", "+", "\[Epsilon]"}], "]"}], "]"}]}], "/", 
         RowBox[{"Expand", "@", 
          RowBox[{"Denominator", "[", 
           RowBox[{"p", "[", 
            RowBox[{"x0", "+", "\[Epsilon]"}], "]"}], "]"}]}]}], "/.", 
        RowBox[{"\[Epsilon]", "\[Rule]", 
         RowBox[{"x", "-", "x0"}]}]}], "//", "Evaluate"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"centeredPlusSides", "[", 
    RowBox[{"f_", ",", "x0_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"IntervalIntersection", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"shiftPoly", "[", 
       RowBox[{
        RowBox[{"intervalCenter", "[", "x0", "]"}], ",", "f"}], "]"}], "[", 
      "x0", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"shiftPoly", "[", 
       RowBox[{
        RowBox[{"Min", "[", "x0", "]"}], ",", "f"}], "]"}], "[", "x0", "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"shiftPoly", "[", 
       RowBox[{
        RowBox[{"Max", "[", "x0", "]"}], ",", "f"}], "]"}], "[", "x0", 
      "]"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "centered", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"centered", "[", 
    RowBox[{"f_", ",", "x0_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"shiftPoly", "[", 
     RowBox[{
      RowBox[{"intervalCenter", "[", "x0", "]"}], ",", "f"}], "]"}], "[", 
    "x0", "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "multiform", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"multiform", "[", "forms_", "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"testfun", ",", "xi"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"IntervalIntersection", "@@", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "x", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Through", "[", 
          RowBox[{"forms", "[", 
           RowBox[{
            RowBox[{"testfun", "[", "x", "]"}], ",", "x"}], "]"}], "]"}], "/.", 
         RowBox[{"x", "\[Rule]", "xi"}]}]}], "\[IndentingNewLine]", "]"}]}]}],
     "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"derivative", "[", "n_", "]"}], ":=", 
  RowBox[{"derivative", "[", 
   RowBox[{"n", ",", "evaluate"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"derivative", "[", 
   RowBox[{"n_", ",", "method_"}], "]"}], ":=", 
  RowBox[{"derivative", "[", 
   RowBox[{"n", ",", "method", ",", "BernsteinForm"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"derivative", "[", 
    RowBox[{"n_", ",", "method_", ",", "form_"}], "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", ",", "xi"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"center", "=", 
         RowBox[{"intervalCenter", "[", "xi", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"derPrecompute", "[", 
          RowBox[{"0", ",", "f", ",", "form"}], "]"}], "[", "center", "]"}], 
        "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"derPrecompute", "[", 
             RowBox[{"k", ",", "f", ",", "form"}], "]"}], "[", "center", 
            "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"xi", "-", "center"}], ")"}], "^", "k"}], "/", 
            RowBox[{"k", "!"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"xi", "-", "center"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], "!"}]}], 
         RowBox[{"method", "[", 
          RowBox[{
           RowBox[{"derPrecompute", "[", 
            RowBox[{
             RowBox[{"n", "+", "1"}], ",", "f", ",", "form"}], "]"}], ",", 
           "xi"}], "]"}]}]}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"derivativeRational", "[", "n_", "]"}], ":=", 
  RowBox[{"derivativeRational", "[", 
   RowBox[{"n", ",", "evaluate"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"derivativeRational", "[", 
   RowBox[{"n_", ",", "method_"}], "]"}], ":=", 
  RowBox[{"derivativeRational", "[", 
   RowBox[{"n", ",", "method", ",", "BernsteinForm"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"derivativeRational", "[", 
    RowBox[{"n_", ",", "method_", ",", "form_"}], "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", ",", "xi"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"center", "=", 
         RowBox[{"intervalCenter", "[", "xi", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"derivative", "[", 
          RowBox[{"n", ",", "method", ",", "form"}], "]"}], "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"Numerator", "[", 
              RowBox[{"f", "[", "x", "]"}], "]"}], "//", "Evaluate"}]}], 
           "]"}], ",", "xi"}], "]"}], "/", 
        RowBox[{
         RowBox[{"derivative", "[", 
          RowBox[{"n", ",", "method", ",", "form"}], "]"}], "[", 
         RowBox[{
          RowBox[{"Function", "[", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{"f", "[", "x", "]"}], "]"}], "//", "Evaluate"}]}], 
           "]"}], ",", "xi"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Combines", " ", "a", " ", "list", " ", "of", " ", "methods", " ", "into", 
    " ", "a", " ", "single", " ", "method"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"combine", "[", "m_List", "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", ",", "xi"}], "}"}], ",", 
     RowBox[{"IntervalIntersection", "@@", 
      RowBox[{"Through", "[", 
       RowBox[{"m", "[", 
        RowBox[{"f", ",", "xi"}], "]"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "derPrecompute", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"derPrecompute", "[", 
    RowBox[{"n_", ",", "f_", ",", "form_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"derPrecompute", "[", 
     RowBox[{"n", ",", "f", ",", "form"}], "]"}], "=", 
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", 
      RowBox[{
       RowBox[{"form", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", "n", "]"}], "[", "f", "]"}], "[", "x", 
           "]"}], "//", "Together"}], ",", "x"}], "]"}], "//", "Evaluate"}]}],
      "]"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"evaluate", "[", 
    RowBox[{"f_", ",", "x0_"}], "]"}], ":=", 
   RowBox[{"f", "[", "x0", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "ireplace", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ireplace", "[", 
    RowBox[{"ixif0_", ",", "f_", ",", "interval_", ",", "method_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ixif0", "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"x0_", ",", "x1_"}], "}"}], "]"}], ",", 
         RowBox[{"i_", "?", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"IntervalMemberQ", "[", 
              RowBox[{"interval", ",", "#"}], "]"}], "]"}], "&"}], ")"}]}]}], 
        "}"}], "\[RuleDelayed]", "\[IndentingNewLine]", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"dx", "=", 
            RowBox[{"x1", "-", "x0"}]}], ",", "ix0", ",", "ix1"}], "}"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ix0", "=", 
           RowBox[{"Interval", "[", 
            RowBox[{"{", 
             RowBox[{"x0", ",", 
              RowBox[{"x0", "+", 
               RowBox[{"dx", "/", "2"}]}]}], "}"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ix1", "=", 
           RowBox[{"Interval", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x0", "+", 
               RowBox[{"dx", "/", "2"}]}], ",", "x1"}], "}"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"ix0", ",", 
               RowBox[{"method", "[", 
                RowBox[{"f", ",", "ix0"}], "]"}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"ix1", ",", 
               RowBox[{"method", "[", 
                RowBox[{"f", ",", "ix1"}], "]"}]}], "}"}]}], "}"}]}]}]}], 
        "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Finds", " ", "the", " ", "interval", " ", "estimate", " ", "by", " ", 
    "iteratively", " ", "applying", " ", 
    RowBox[{"ireplace", ".", "  ", "Assumes"}], " ", "that", " ", "the", " ", 
    "domain", " ", "of", " ", "the", " ", "function", " ", 
    RowBox[{
     RowBox[{"is", " ", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "."}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "intervalAdaptive", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "intervalAdaptive", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Method", "\[Rule]", "evaluate"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "\[Infinity]"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "\[Infinity]"}], ",", 
      RowBox[{"InitialSubdivisions", "\[Rule]", "1"}], ",", 
      RowBox[{"Range", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], ",", 
      RowBox[{"Plot", "\[Rule]", "Steps"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"f_Function", ",", "interval_Interval", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"DynamicModule", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ix", ",", "if", ",", 
       RowBox[{"xmax", "=", "1"}], ",", "ixif", ",", "plot"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ix", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Interval", "/@", 
          RowBox[{"Partition", "[", 
           RowBox[{
            RowBox[{"Subdivide", "[", 
             RowBox[{
              RowBox[{"Sequence", "@@", 
               RowBox[{"OptionValue", "[", "Range", "]"}]}], ",", 
              RowBox[{"OptionValue", "[", "InitialSubdivisions", "]"}]}], 
             "]"}], ",", "2", ",", "1"}], "]"}]}], ",", 
         RowBox[{"OptionValue", "[", "WorkingPrecision", "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"if", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "Method", "]"}], "[", 
          RowBox[{"f", ",", "#"}], "]"}], "&"}], "/@", "ix"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ixif", "=", 
       RowBox[{"Transpose", "@", 
        RowBox[{"{", 
         RowBox[{"ix", ",", "if"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "Plot", "]"}], "===", "Steps"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"plot", "=", 
          RowBox[{"plotIntervalBound", "[", 
           RowBox[{"ixif", ",", "f", ",", 
            RowBox[{"OptionValue", "[", "Range", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"PrintTemporary", "[", 
          RowBox[{"Dynamic", "[", "plot", "]"}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ixif", "=", 
       RowBox[{"FixedPoint", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"OptionValue", "[", "Plot", "]"}], "===", "Steps"}], 
              ",", "\[IndentingNewLine]", 
              RowBox[{"plot", "=", 
               RowBox[{"plotIntervalBound", "[", 
                RowBox[{"#", ",", "f", ",", 
                 RowBox[{"OptionValue", "[", "Range", "]"}]}], "]"}]}]}], 
             "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"ireplace", "[", 
             RowBox[{"#", ",", "f", ",", "interval", ",", 
              RowBox[{"OptionValue", "[", "Method", "]"}]}], "]"}]}], ")"}], 
          "&"}], ",", "\[IndentingNewLine]", "ixif", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"OptionValue", "[", "MaxRecursion", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "Plot", "]"}], "=!=", "False"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "plot", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntervalUnion", "@@", 
       RowBox[{"Last", "/@", "ixif"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plotIntervalBound", "[", 
    RowBox[{"ixif_", ",", "f_", ",", "rng_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "x", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"preplot", "[", 
        RowBox[{"f", ",", "rng"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}], ",", 
          RowBox[{"Rectangle", "@@@", 
           RowBox[{"(", 
            RowBox[{"Transpose", "/@", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"First", "[", "#", "]"}], "&"}], ",", "ixif", ",", 
               RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}]}]}], "]"}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Length", "[", "ixif", "]"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{"IntervalUnion", "@@", 
            RowBox[{"Last", "/@", "ixif"}]}], "]"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "preplot", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"preplot", "[", 
   RowBox[{"f_", ",", "rng_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"preplot", "[", 
    RowBox[{"f", ",", "rng"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "x", "}"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"Sequence", "@@", "rng"}]}], "}"}], "//", "Evaluate"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6768873993870163`*^9, 3.676887406070121*^9}, {
   3.676888786336501*^9, 3.676888789160141*^9}, {3.676888883947865*^9, 
   3.676888956947608*^9}, {3.6768898053562813`*^9, 3.676889834697626*^9}, {
   3.676889966273488*^9, 3.676889979614361*^9}, {3.676890217322694*^9, 
   3.6768902311288023`*^9}, {3.676890272690484*^9, 3.67689035613515*^9}, {
   3.676890398927623*^9, 3.676890707567658*^9}, {3.676890789898247*^9, 
   3.6768907924276114`*^9}, {3.676890872485744*^9, 3.67689095729557*^9}, {
   3.6768910447423687`*^9, 3.6768910487182007`*^9}, {3.676891095013623*^9, 
   3.676891095336804*^9}, {3.676892685048662*^9, 3.6768927006588917`*^9}, {
   3.676893262177918*^9, 3.676893275169265*^9}, {3.67689347235427*^9, 
   3.6768934727351933`*^9}, {3.6768935195278883`*^9, 3.676893632662622*^9}, {
   3.676893827835258*^9, 3.676893880195005*^9}, {3.676893935774682*^9, 
   3.676893936092944*^9}, {3.676893970446206*^9, 3.6768940049463*^9}, 
   3.676894266139557*^9, {3.676894463979912*^9, 3.676894562545302*^9}, {
   3.676894870756125*^9, 3.676894872158327*^9}, {3.676895271997506*^9, 
   3.6768953011894083`*^9}, {3.676895399117532*^9, 3.676895422337842*^9}, {
   3.676895481865856*^9, 3.676895481961175*^9}, {3.676895519057239*^9, 
   3.676895543538019*^9}, {3.676895638249015*^9, 3.676895663193434*^9}, {
   3.676895745633368*^9, 3.6768958648440857`*^9}, {3.676896067929785*^9, 
   3.676896076614622*^9}, {3.676896293641738*^9, 3.676896370076623*^9}, {
   3.676896515379725*^9, 3.676896516398501*^9}, {3.676896552308248*^9, 
   3.676896554802084*^9}, {3.676896595807658*^9, 3.676896605069099*^9}, {
   3.676896965684568*^9, 3.6768970329522457`*^9}, {3.676897107333744*^9, 
   3.676897211990273*^9}, {3.676897300106491*^9, 3.676897310604439*^9}, {
   3.67689826965091*^9, 3.676898305057274*^9}, {3.676898369648985*^9, 
   3.676898379860941*^9}, {3.676954236382868*^9, 3.6769544245373163`*^9}, {
   3.676954561039913*^9, 3.6769545796770983`*^9}, {3.676954614105954*^9, 
   3.676954678736813*^9}, {3.6769547528812923`*^9, 3.676954754130829*^9}, {
   3.676954820112265*^9, 3.6769548424005957`*^9}, {3.676956259348729*^9, 
   3.676956297513298*^9}, {3.6769569603225317`*^9, 3.676956961037661*^9}, {
   3.6769569910396843`*^9, 3.676957004209208*^9}, {3.676959122608089*^9, 
   3.676959272426585*^9}, {3.6773033246134853`*^9, 3.6773033254444027`*^9}, {
   3.677401972346229*^9, 3.677402009228985*^9}, {3.677402056062662*^9, 
   3.6774023111817913`*^9}, {3.677402357393901*^9, 3.677402366281967*^9}, {
   3.677402398214541*^9, 3.677402402545856*^9}, {3.6774024564903593`*^9, 
   3.677402546465786*^9}, {3.6774025837268543`*^9, 3.677402590314178*^9}, {
   3.6774028975694027`*^9, 3.6774028979284573`*^9}, {3.677404795381271*^9, 
   3.677404800656044*^9}, {3.677405143621958*^9, 3.677405158529574*^9}, {
   3.677405205770211*^9, 3.677405208824791*^9}, {3.677405272848126*^9, 
   3.6774052729899807`*^9}, {3.6774057253500347`*^9, 
   3.6774058330285053`*^9}, {3.677406062539268*^9, 3.677406093292123*^9}, {
   3.677406129156179*^9, 3.677406145194849*^9}, {3.677407018801355*^9, 
   3.677407109240484*^9}, {3.677407308660778*^9, 3.677407312654213*^9}, {
   3.677407613402835*^9, 3.677407618195671*^9}, {3.677407786561285*^9, 
   3.6774078121673317`*^9}, {3.677407924166092*^9, 3.677407928147952*^9}, {
   3.677408427496436*^9, 3.67740845568027*^9}, {3.6774084954975357`*^9, 
   3.6774085104571953`*^9}, {3.6774086601459017`*^9, 3.677408692587263*^9}, {
   3.677408945521442*^9, 3.6774089957847433`*^9}, {3.677409274866136*^9, 
   3.677409399131359*^9}, {3.677409444781639*^9, 3.677409515502533*^9}, 
   3.677409548696721*^9, {3.677411225003681*^9, 3.677411257638637*^9}, {
   3.677412925419735*^9, 3.677412936444805*^9}, {3.67741384000741*^9, 
   3.6774138937715273`*^9}, {3.67741409024966*^9, 3.677414101722803*^9}, {
   3.677414240434526*^9, 3.677414342664483*^9}, {3.677414620913784*^9, 
   3.677414624979392*^9}, {3.6774147115020313`*^9, 3.677414725646679*^9}, {
   3.6774751709997187`*^9, 3.677475229092124*^9}, {3.677475260184022*^9, 
   3.67747526399267*^9}, {3.677476014629891*^9, 3.677476018630375*^9}, {
   3.677477150887542*^9, 3.677477154893255*^9}, {3.677478565516716*^9, 
   3.677478566051186*^9}, {3.6774791153456993`*^9, 3.677479132066511*^9}, {
   3.677479293617264*^9, 3.677479303592289*^9}, {3.677480776992394*^9, 
   3.677480804842155*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Equations", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.674815687729137*^9, 3.67481572159269*^9}, {
  3.674815926964457*^9, 3.6748159281784077`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqn", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "''"}], "[", "y", "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "/", "y"}], "-", 
         RowBox[{"y", "/", "2"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"f", "'"}], "[", "y", "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"y", "^", "2"}]}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"f", "[", "y", "]"}]}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eqnlin", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"eqn", "/.", 
      RowBox[{"f", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"y", ",", 
         RowBox[{
          RowBox[{"f0", "[", "y", "]"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"w", "[", "y", "]"}]}]}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"eqnfree", "=", 
   RowBox[{"eqnlin", "/.", 
    RowBox[{"f0", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"y", ",", "0"}], "]"}]}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674815732416833*^9, 3.674815768544324*^9}, {
  3.674815854083478*^9, 3.674815858313169*^9}, {3.674816028910981*^9, 
  3.6748160335714903`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"geqn", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"eqn", "/.", 
      RowBox[{"f", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"y", ",", 
         RowBox[{"2", 
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"g", "[", "y", "]"}], "/", "2"}], "]"}]}]}], "]"}]}]}], "//",
      "TrigExpand"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"geqnlin", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"eqnlin", "/.", 
      RowBox[{"f0", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"y", ",", 
         RowBox[{"2", 
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"g0", "[", "y", "]"}], "/", "2"}], "]"}]}]}], "]"}]}]}], "//",
      "TrigExpand"}], "//", "Simplify"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674816962352171*^9, 3.674816987792461*^9}, {
  3.674817060988867*^9, 3.674817112063527*^9}}],

Cell["Fundamental solutions to the free equation (exact)", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.674819311432219*^9, 3.674819332689892*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v0", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"y", " ", 
        RowBox[{"Hypergeometric1F1", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"3", "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"y", "^", "2"}], "/", "4"}]}], "]"}]}], "//", 
       "FullSimplify"}], "//", "Evaluate"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "y", " ", 
        RowBox[{"HypergeometricU", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"y", "^", "2"}], "/", "4"}]}], "]"}]}], "//", 
       "FullSimplify"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6748176632133627`*^9, 3.6748177049993362`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Weights", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.674815913488925*^9, 3.674815916780546*^9}, 
   3.674816288146659*^9, 3.674816960373365*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "+", 
          RowBox[{"y", "^", "2"}]}], "]"}], "/", "y"}], "/", "a"}], "/.", 
      RowBox[{"a", "\[Rule]", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "eqnfree"}], "/.", 
        RowBox[{"w", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"z", ",", 
           RowBox[{"1", "/", 
            RowBox[{"P1", "[", "z", "]"}]}]}], "]"}]}]}], "//", "Simplify"}], 
      "//", "Evaluate"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P3", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"P1", "[", "y", "]"}]}], ",", "y"}], "]"}]}], "//", 
       "Simplify"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6748158347331553`*^9, 3.6748158507563*^9}, {
  3.6748159246973124`*^9, 3.6748159248359537`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Greens function and Wro\:0144skian", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.674815964339419*^9, 3.674815968951249*^9}, {
  3.674819355771905*^9, 3.674819358167699*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"h0_", ",", "h1_"}], "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h0", "[", "x", "]"}], " ", 
    RowBox[{
     RowBox[{"h1", "'"}], "[", "x", "]"}]}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"h0", "'"}], "[", "x", "]"}], " ", 
    RowBox[{"h1", "[", "x", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"h0_", ",", "h1_"}], "]"}], "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Piecewise", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"h0", "[", "x", "]"}], " ", 
          RowBox[{"h1", "[", "y", "]"}]}], ",", 
         RowBox[{"x", "<", "y"}]}], "}"}], "}"}], ",", 
      RowBox[{
       RowBox[{"h0", "[", "y", "]"}], " ", 
       RowBox[{"h1", "[", "x", "]"}]}]}], "]"}]}], "/", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"h0", ",", "h1"}], "]"}], "[", "x", "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6748177262954807`*^9, 3.6748177513035707`*^9}, 
   3.6748194244347363`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Approximations", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.674815934043728*^9, 3.674815937377511*^9}, 
   3.674815981615962*^9}],

Cell[CellGroupData[{

Cell["Solution", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.674817780398629*^9, 3.674817782904307*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g0coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["268245", "72878"], ",", 
     RowBox[{"-", 
      FractionBox["3174", "105551"]}], ",", 
     FractionBox["1897", "97022"], ",", 
     FractionBox["14", "72731"], ",", 
     FractionBox["79", "119383"], ",", 
     FractionBox["4", "66337"], ",", 
     FractionBox["5", "109368"], ",", 
     FractionBox["1", "109045"], ",", 
     FractionBox["1", "204079"], ",", 
     FractionBox["1", "675805"], ",", 
     FractionBox["1", "1400761"], ",", 
     FractionBox["1", "3586839"], ",", 
     FractionBox["1", "7289041"], ",", 
     FractionBox["1", "16940631"], ",", 
     FractionBox["1", "59286294"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0approx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"g0coeffs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"ChebyshevT", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "i"}], "-", "1"}], ",", 
           RowBox[{"y", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"2", "+", 
              RowBox[{"y", "^", "2"}]}], "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "g0coeffs", "]"}]}], "}"}]}], "]"}], "//", 
      "Evaluate"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f0approx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{"2", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"g0approx", "[", "y", "]"}], "/", "2"}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674815799458323*^9, 3.674815813941944*^9}, {
   3.674815894362739*^9, 3.674815900241603*^9}, 3.6748165218378763`*^9, {
   3.674816577754513*^9, 3.6748165778315268`*^9}, 3.6748168057908573`*^9, {
   3.674816991322699*^9, 3.674816991915429*^9}, {3.674817463329118*^9, 
   3.6748174641559258`*^9}, {3.68283893744001*^9, 3.682838945513129*^9}, 
   3.6828392219403048`*^9, 3.682930075589074*^9, {3.682933402183737*^9, 
   3.682933402775776*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fundamental system", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.6748177872743387`*^9, 3.674817789280262*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v0approx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", " ", 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "^", "2"}], "/", "4"}], ")"}]}], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", 
          RowBox[{"y", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"120", "+", 
        RowBox[{"36", " ", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"y", "^", "4"}]}], "+", 
        RowBox[{"y", "^", "6"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w0coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"511", "/", "3064"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"862", "/", "2373"}], ")"}]}], ",", 
     RowBox[{"1220", "/", "5287"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"253", "/", "2388"}], ")"}]}], ",", 
     RowBox[{"722", "/", "11467"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"61", "/", "1677"}], ")"}]}], ",", 
     RowBox[{"52", "/", "3773"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"28", "/", "2785"}], ")"}]}], ",", 
     RowBox[{"17", "/", "3171"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"5", "/", "3211"}], ")"}]}], ",", 
     RowBox[{"7", "/", "3720"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"2", "/", "3455"}], ")"}]}], ",", 
     RowBox[{"1", "/", "4668"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2612"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "38881"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "10982"}], ")"}]}], ",", 
     RowBox[{"1", "/", "21971"}], ",", 
     RowBox[{"1", "/", "42740"}], ",", 
     RowBox[{"1", "/", "25304"}], ",", 
     RowBox[{"1", "/", "76257"}], ",", 
     RowBox[{"1", "/", "192990"}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "176693"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "153431"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "174553"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "336773"}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2320813"}], ")"}]}], ",", 
     RowBox[{"1", "/", "1295485"}], ",", 
     RowBox[{"1", "/", "592266"}], ",", 
     RowBox[{"1", "/", "891805"}], ",", 
     RowBox[{"1", "/", "875634"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w0coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["18741", "112373"], ",", 
     RowBox[{"-", 
      FractionBox["61989", "170650"]}], ",", 
     FractionBox["2353", "10197"], ",", 
     RowBox[{"-", 
      FractionBox["9791", "92415"]}], ",", 
     FractionBox["2796", "44407"], ",", 
     RowBox[{"-", 
      FractionBox["1970", "54159"]}], ",", 
     FractionBox["723", "52459"], ",", 
     RowBox[{"-", 
      FractionBox["1268", "126121"]}], ",", 
     FractionBox["1160", "216371"], ",", 
     RowBox[{"-", 
      FractionBox["52", "33393"]}], ",", 
     FractionBox["113", "60053"], ",", 
     RowBox[{"-", 
      FractionBox["66", "114007"]}], ",", 
     FractionBox["21", "98015"], ",", 
     RowBox[{"-", 
      FractionBox["19", "49629"]}], ",", 
     RowBox[{"-", 
      FractionBox["2", "77919"]}], ",", 
     RowBox[{"-", 
      FractionBox["4", "43893"]}], ",", 
     FractionBox["2", "43899"], ",", 
     FractionBox["1", "42980"], ",", 
     FractionBox["4", "101127"], ",", 
     FractionBox["1", "77370"], ",", 
     FractionBox["1", "192093"], ",", 
     RowBox[{"-", 
      FractionBox["1", "169116"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "153707"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "165215"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "336932"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "1215317"]}], ",", 
     FractionBox["1", "1285791"], ",", 
     FractionBox["1", "802012"], ",", 
     FractionBox["1", "855284"], ",", 
     FractionBox["1", "1353569"], ",", 
     FractionBox["1", "3240550"], ",", 
     RowBox[{"-", 
      FractionBox["1", "47007496"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "5407794"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "4477156"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "5647023"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "9667418"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "32837828"]}], ",", 
     FractionBox["1", "54537641"], ",", 
     FractionBox["1", "22028453"], ",", 
     FractionBox["1", "20327064"], ",", 
     FractionBox["1", "22814866"], ",", 
     FractionBox["1", "33327962"], ",", 
     FractionBox["1", "50263835"], ",", 
     FractionBox["1", "112134837"], ",", 
     FractionBox["1", "190131191"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w0approx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"v0approx", "[", "y", "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"w0coeffs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"ChebyshevT", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "i"}], "-", "2"}], ",", 
            RowBox[{"y", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"4", "+", 
               RowBox[{"y", "^", "2"}]}], "]"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "w0coeffs", "]"}]}], "}"}]}], "]"}]}], "//",
       "Evaluate"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N0", "=", 
     RowBox[{
      RowBox[{"w0approx", "'"}], "[", "0", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"w0approx", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"y", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"w0approx", "[", "y", "]"}], "/", 
         RowBox[{
          RowBox[{"w0approx", "'"}], "[", "0", "]"}]}], "//", "Evaluate"}]}], 
      "]"}]}], ";"}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674818071108573*^9, 3.6748181118239403`*^9}, {
   3.6748181531886187`*^9, 3.674818256188146*^9}, {3.6748183187007027`*^9, 
   3.674818318797675*^9}, {3.674818664591807*^9, 3.6748187031345463`*^9}, 
   3.674818806210232*^9, {3.674819116639062*^9, 3.6748191313039637`*^9}, {
   3.67679703359387*^9, 3.676797038814432*^9}, 3.676873716425468*^9, {
   3.676883222850376*^9, 3.676883224718144*^9}, 3.676883766591263*^9, 
   3.676888363432715*^9, {3.676894216313895*^9, 3.676894221768799*^9}, {
   3.676966812490328*^9, 3.676966836628665*^9}, {3.677571676217436*^9, 
   3.677571681160901*^9}, 3.677578468309287*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w1coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1122912", "2370589"], ",", 
     FractionBox["2976645", "4685083"], ",", 
     RowBox[{"-", 
      FractionBox["31185", "8137012"]}], ",", 
     RowBox[{"-", 
      FractionBox["41328", "278209"]}], ",", 
     FractionBox["427623", "16140020"], ",", 
     FractionBox["26313", "771182"], ",", 
     RowBox[{"-", 
      FractionBox["108948", "5806931"]}], ",", 
     RowBox[{"-", 
      FractionBox["1099", "939185"]}], ",", 
     FractionBox["21987", "4723576"], ",", 
     RowBox[{"-", 
      FractionBox["25578", "15176759"]}], ",", 
     RowBox[{"-", 
      FractionBox["105", "742438"]}], ",", 
     FractionBox["70", "206557"], ",", 
     RowBox[{"-", 
      FractionBox["987", "7275502"]}], ",", 
     FractionBox["147", "5957380"], ",", 
     FractionBox["3", "663182"], ",", 
     RowBox[{"-", 
      FractionBox["21", "2089607"]}], ",", 
     FractionBox["7", "879827"], ",", 
     RowBox[{"-", 
      FractionBox["21", "6928402"]}], ",", 
     RowBox[{"-", 
      FractionBox["21", "55105102"]}], ",", 
     FractionBox["7", "6151444"], ",", 
     RowBox[{"-", 
      FractionBox["21", "34588502"]}], ",", 
     FractionBox["21", "253032338"], ",", 
     FractionBox["3", "31258942"], ",", 
     RowBox[{"-", 
      FractionBox["21", "266091254"]}], ",", 
     FractionBox["3", "133398512"], ",", 
     FractionBox[
      "1150627839232775468398196441744046626638965765438027095308023", 
      "177010624295571384490422387438417185147824621280550775612468201251250"]\
, ",", 
     RowBox[{"-", 
      FractionBox["65622623340739348123653553689702200017216026836641621619", 
       "13491959470892986094856886009668484845233868806673015489753349060"]}]}\
], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w1coeffs", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4607589", "9727120"], ",", 
     FractionBox["1737631", "2734940"], ",", 
     RowBox[{"-", 
      FractionBox["3983", "1039272"]}], ",", 
     RowBox[{"-", 
      FractionBox["256739", "1728298"]}], ",", 
     FractionBox["18231", "688103"], ",", 
     FractionBox["212793", "6236542"], ",", 
     RowBox[{"-", 
      FractionBox["66549", "3547063"]}], ",", 
     RowBox[{"-", 
      FractionBox["1981", "1692925"]}], ",", 
     FractionBox["13293", "2855801"], ",", 
     RowBox[{"-", 
      FractionBox["10983", "6516796"]}], ",", 
     RowBox[{"-", 
      FractionBox["28", "197979"]}], ",", 
     FractionBox["1701", "5019274"], ",", 
     RowBox[{"-", 
      FractionBox["525", "3869749"]}], ",", 
     FractionBox["147", "5955391"], ",", 
     FractionBox["3", "664118"], ",", 
     RowBox[{"-", 
      FractionBox["63", "6270472"]}], ",", 
     FractionBox["21", "2638831"], ",", 
     RowBox[{"-", 
      FractionBox["7", "2304718"]}], ",", 
     RowBox[{"-", 
      FractionBox["7", "18723692"]}], ",", 
     FractionBox["7", "6169514"], ",", 
     RowBox[{"-", 
      FractionBox["21", "34570120"]}], ",", 
     FractionBox["7", "84719934"], ",", 
     FractionBox["3", "31279664"], ",", 
     RowBox[{"-", 
      FractionBox["21", "272250212"]}], ",", 
     FractionBox["3", "117220480"], ",", 
     FractionBox["21", "13759709834"], ",", 
     RowBox[{"-", 
      FractionBox["21", "2997459842"]}], ",", 
     FractionBox["7", "1630774626"], ",", 
     RowBox[{"-", 
      FractionBox["7", "6156689032"]}], ",", 
     RowBox[{"-", 
      FractionBox["21", "64552514338"]}], ",", 
     FractionBox["21", "41777614736"], ",", 
     RowBox[{"-", 
      FractionBox["21", "84914413922"]}], ",", 
     FractionBox["21", "547142712584"], ",", 
     FractionBox["3", "84895626842"], ",", 
     RowBox[{"-", 
      FractionBox["3", "87634052792"]}], ",", 
     FractionBox["1", "80692012804"], ",", 
     FractionBox[
      "15879951896927860758789527433366718659771129326549026729946941784042477\
116434009781203013", 
      "40869873012684162313564598702211612939464146888158761589147438974608994\
68937712225530338100333784120"], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
       "1039468785975443755954417178575836741687966531482560554863070950711570\
46545502071933026609757753491262539", "/", 
        "232613557635856241941757928948763789075872689824762822348109221955433\
31132879644039709112348453671309401316645991800"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w1approx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"v1", "[", "y", "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"w1coeffs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"ChebyshevT", "[", 
           RowBox[{
            RowBox[{"i", "-", "1"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "-", "2"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"y", "+", "2"}], ")"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "w1coeffs", "]"}]}], "}"}]}], "]"}]}], "//",
       "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674817883532851*^9, 3.674817936176824*^9}, {
   3.6748179662225122`*^9, 3.674818069596156*^9}, {3.674818955035117*^9, 
   3.674819026262362*^9}, {3.6748191152235518`*^9, 3.6748191462104673`*^9}, {
   3.674819238044627*^9, 3.674819244575642*^9}, {3.67482107872543*^9, 
   3.674821084893417*^9}, 3.675054436817156*^9, {3.676797048478599*^9, 
   3.676797053106099*^9}, 3.676873721556278*^9, {3.676883228926642*^9, 
   3.6768832329540377`*^9}, {3.67688836868497*^9, 3.6768883797227488`*^9}, {
   3.676894232217497*^9, 3.6768942347592278`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"w1coeffs", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.677571980199712*^9, 3.677571995745419*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Fundamental solution ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "0"], TraditionalForm]]]
}], "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.675078435882044*^9, 3.675078456955352*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Generates", " ", "an", " ", "approximation", " ", "to", " ", "the", " ", 
    "Dawson", " ", "function", " ", "via", " ", "a", " ", "continued", " ", 
    "fraction"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dawsonfcont", "[", "n_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ff", ",", "z"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ff", "[", "z_", "]"}], "[", 
         RowBox[{"a_", ",", 
          RowBox[{"{", 
           RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
        RowBox[{"i", " ", 
         RowBox[{
          RowBox[{"z", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"j", "+", 
            RowBox[{"2", " ", 
             RowBox[{"z", "^", "2"}]}], "-", "a"}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Function", "[", 
        RowBox[{"z", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "z"}], " ", 
           RowBox[{"Fold", "[", 
            RowBox[{
             RowBox[{"ff", "[", "z", "]"}], ",", "0", ",", 
             RowBox[{"Reverse", "[", 
              RowBox[{"Transpose", "@", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Prepend", "[", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"Range", "[", "n", "]"}]}], ",", "1"}], "]"}], 
                 ",", 
                 RowBox[{"Prepend", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Range", "[", "n", "]"}]}], "+", "1"}], ",", 
                   "1"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}], "//", 
          "Evaluate"}]}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v0approx", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"y", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"v0", "[", "y", "]"}], "/.", 
         RowBox[{"DawsonF", "\[Rule]", 
          RowBox[{"dawsonfcont", "[", "12", "]"}]}]}], "//", "Evaluate"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.675076954930275*^9, 3.675076966383367*^9}, {
  3.6750770637564774`*^9, 3.675077065013884*^9}, {3.675077645404928*^9, 
  3.675077664244356*^9}, {3.675077941685624*^9, 3.675077962954998*^9}, {
  3.6750780919863358`*^9, 3.675078113249833*^9}, {3.675078701488772*^9, 
  3.675078711565921*^9}, {3.6750791208104362`*^9, 3.67507912478325*^9}}]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests", "Section",
 CellChangeTimes->{{3.674815657847755*^9, 3.67481566025604*^9}}],

Cell[CellGroupData[{

Cell["Remainder term", "Subsection",
 CellChangeTimes->{{3.674815953864571*^9, 3.67481595637017*^9}, {
  3.674818119270886*^9, 3.674818119622662*^9}}],

Cell[TextData[{
 "Below we include a side by side comparison of several interval arithmetic \
methods.  The estimates in the following sections use one of these methods \
chosen only for performance reasons.  Even the simplest method (",
 StyleBox["evaluate", "Input"],
 ") works but it takes a significantly longer time than others.  Note that we \
don\[CloseCurlyQuote]t use numerical precision to produce the bounds, only \
the result is converted to the machine precision number so that it can be \
easily displayed."
}], "Text",
 CellChangeTimes->{{3.677480335998046*^9, 3.677480371523898*^9}, {
  3.677480466436866*^9, 3.677480570650066*^9}, {3.677480675595142*^9, 
  3.677480737906664*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"remy", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"P2", "[", "y", "]"}], "geqn"}], "/.", 
         RowBox[{"g", "\[Rule]", "g0approx"}]}], "//", "TrigExpand"}], "//", 
       "Together"}], "//", "Evaluate"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"remx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"remy", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "x"}], "]"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}], "]"}], "//", "Together"}], ",", 
        "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.674816046363824*^9, 3.6748161181475773`*^9}, {
   3.674816149260572*^9, 3.674816199374654*^9}, {3.674816298315268*^9, 
   3.674816339346678*^9}, 3.674816399924403*^9, {3.674817124886115*^9, 
   3.674817132283228*^9}, {3.676886726768241*^9, 3.676886739863635*^9}, {
   3.6768868401834373`*^9, 3.6768868414489*^9}, {3.676886948295713*^9, 
   3.676886994497218*^9}, {3.677480187153954*^9, 3.677480201668182*^9}, {
   3.677480262032967*^9, 3.67748027239307*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"remx", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivativeRational", "[", "2", "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.677410014267208*^9, 3.677410015261196*^9}, 
   3.677410154278879*^9, {3.677480821641374*^9, 3.6774808218006268`*^9}, {
   3.6828392322751007`*^9, 3.6828392343693113`*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"remx", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivative", "[", "2", "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.677409172235811*^9, {3.677409219498641*^9, 3.6774092196025057`*^9}, {
   3.677409973988789*^9, 3.6774099749619207`*^9}, 3.677410060534442*^9, 
   3.677410146756093*^9, {3.677480822979199*^9, 3.677480823372612*^9}, {
   3.682933441773362*^9, 3.682933444087284*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"remx", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", "evaluate"}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.677402772164657*^9, 3.677402773176199*^9}, {
  3.6774028224508057`*^9, 3.677402842726132*^9}, {3.68293344957804*^9, 
  3.682933451100906*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"remx", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", 
          RowBox[{"-", "6"}]}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "6"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", "centered"}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6774112751324587`*^9, 3.677411276180361*^9}, {
  3.682933476193157*^9, 3.682933477908741*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Nonlinear term", "Subsection",
 CellChangeTimes->{{3.674815994764138*^9, 3.67481599730569*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nony", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{
           RowBox[{"P2", "[", "y", "]"}], "/", 
           RowBox[{
            RowBox[{"P1", "[", "y", "]"}], "^", "2"}]}], "/", 
          RowBox[{"y", "^", "2"}]}], 
         RowBox[{"Sin", "[", 
          RowBox[{"2", 
           RowBox[{"f0approx", "[", "y", "]"}]}], "]"}]}], "//", 
        "TrigExpand"}], "//", "Together"}], "//", "Evaluate"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nonx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"nony", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"2", "x"}], "]"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "x"}], "]"}]}], "]"}], "//", "Together"}], ",", 
        "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.674817339087577*^9, 3.6748174185660887`*^9}, {
   3.6748174771626577`*^9, 3.6748174822858973`*^9}, {3.6748176390411053`*^9, 
   3.6748176392984657`*^9}, 3.675141846064557*^9, {3.675141912598283*^9, 
   3.67514192325659*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"nonx", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3.9"}], ",", "3.9"}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivativeRational", "[", "4", "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.674817505144569*^9, 3.6748175933355417`*^9}, 
   3.674817637644285*^9, {3.6748185281554213`*^9, 3.674818558777371*^9}, {
   3.6748185952479477`*^9, 3.674818602030748*^9}, {3.6750564609785633`*^9, 
   3.675056475138438*^9}, 3.676887435047143*^9, {3.676891211854937*^9, 
   3.676891241443824*^9}, {3.6768946165583363`*^9, 3.676894619903789*^9}, {
   3.67689466335501*^9, 3.6768946642394323`*^9}, {3.676898404015929*^9, 
   3.676898408240131*^9}, {3.677402806454825*^9, 3.677402818133543*^9}, {
   3.6774029766787577`*^9, 3.677402980519888*^9}, {3.677403018345078*^9, 
   3.6774031269007483`*^9}, 3.67741030325438*^9, {3.677479938495059*^9, 
   3.6774799899403963`*^9}, {3.677480814044201*^9, 3.677480814184005*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Ratio of Wro\:0144skians", "Subsection",
 CellChangeTimes->{{3.674819372881385*^9, 3.6748193949152603`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ratioy", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"v0", ",", "v1"}], "]"}], "[", "y", "]"}], "/", 
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"w0approx", ",", "w1approx"}], "]"}], "[", "y", "]"}]}], "//",
        "Together"}], "//", "Evaluate"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ratiox", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ratioy", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}], "]"}], "//", "Together"}], ",", 
        "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.674819379564128*^9, 3.6748194025181303`*^9}, {
   3.674819443918154*^9, 3.674819522411057*^9}, {3.674819609956711*^9, 
   3.674819651205036*^9}, {3.674819894165843*^9, 3.674819937661304*^9}, 
   3.674819970914085*^9, {3.6748203035046*^9, 3.674820308581045*^9}, {
   3.6748203833473063`*^9, 3.674820383642475*^9}, {3.676891609555504*^9, 
   3.6768916463643084`*^9}, 3.676893229422744*^9, {3.6768940920658503`*^9, 
   3.676894101621683*^9}, {3.6768946800542*^9, 3.676894680175971*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"ratiox", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "28"}], ",", "27"}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivative", "[", 
       RowBox[{"0", ",", "evaluate"}], "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6774040918689413`*^9, 3.677404097168646*^9}, {
  3.6774119328585978`*^9, 3.677411936002596*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Approximate linear operator", "Subsection",
 CellChangeTimes->{{3.6748160093718967`*^9, 3.6748160139707727`*^9}}],

Cell[CellGroupData[{

Cell["P", "Subsubsection",
 CellChangeTimes->{3.6748202378423223`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Py", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"P2", "[", "y", "]"}], "/", 
            RowBox[{"P3", "[", "y", "]"}]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"geqnlin", "/.", 
                 RowBox[{"w", "\[Rule]", "w1"}]}], ")"}], " ", 
               RowBox[{"w0", "[", "y", "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"geqnlin", "/.", 
                 RowBox[{"w", "\[Rule]", "w0"}]}], ")"}], " ", 
               RowBox[{"w1", "[", "y", "]"}]}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"w0", ",", "w1"}], "]"}], "[", "y", "]"}]}]}], "/.", 
          RowBox[{"w0", "\[Rule]", "w0approx"}]}], "/.", 
         RowBox[{"w1", "\[Rule]", "w1approx"}]}], "/.", 
        RowBox[{"g0", "\[Rule]", "g0approx"}]}], "//", "Together"}], "//", 
      "Evaluate"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Px", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Py", "[", 
          RowBox[{
           RowBox[{"1", "/", "x"}], "-", "x"}], "]"}], "//", "Together"}], 
        ",", "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6748201441344337`*^9, 3.67482028900731*^9}, 
   3.674820495645399*^9, {3.674820547469775*^9, 3.674820564547892*^9}, {
   3.676887325381906*^9, 3.676887325814786*^9}, {3.676887454544169*^9, 
   3.676887455299974*^9}, {3.676894134853076*^9, 3.676894152177017*^9}, {
   3.676894688352536*^9, 3.676894689317795*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"Px", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"10", "^", 
          RowBox[{"-", "5"}]}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"10", "^", 
          RowBox[{"-", "5"}]}]}]}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivativeRational", "[", 
       RowBox[{"6", ",", "evaluate"}], "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.677415419048574*^9, 3.677415419184492*^9}, 
   3.682839649523032*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Q", "Subsubsection",
 CellChangeTimes->{
  3.674820240894197*^9, {3.674820532425057*^9, 3.674820532903254*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qy", "=", 
    RowBox[{"Function", "[", 
     RowBox[{"y", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"P2", "[", "y", "]"}], "/", 
             RowBox[{"P1", "[", "y", "]"}]}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"geqnlin", "/.", 
                  RowBox[{"w", "\[Rule]", "w1"}]}], ")"}], " ", 
                RowBox[{
                 RowBox[{"w0", "'"}], "[", "y", "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"geqnlin", "/.", 
                  RowBox[{"w", "\[Rule]", "w0"}]}], ")"}], " ", 
                RowBox[{
                 RowBox[{"w1", "'"}], "[", "y", "]"}]}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"W", "[", 
               RowBox[{"w0", ",", "w1"}], "]"}], "[", "y", "]"}]}]}], "/.", 
           RowBox[{"w0", "\[Rule]", "w0approx"}]}], "/.", 
          RowBox[{"w1", "\[Rule]", "w1approx"}]}], "/.", 
         RowBox[{"g0", "\[Rule]", "g0approx"}]}], "//", "Together"}], "//", 
       "Evaluate"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Qx", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"BernsteinForm", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Qy", "[", 
            RowBox[{
             RowBox[{"1", "/", "x"}], "-", "x"}], "]"}], "//", "Together"}], 
          ",", "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Qy", "[", 
        RowBox[{
         RowBox[{"1", "/", "x"}], "-", "x"}], "]"}], "//", "Together"}], "//",
       "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6748201441344337`*^9, 3.67482028900731*^9}, 
   3.674820495645399*^9, {3.674820547469775*^9, 3.674820564547892*^9}, {
   3.675054678777978*^9, 3.675054699455864*^9}, {3.6768867118403997`*^9, 
   3.6768867138602133`*^9}, {3.6774155471351843`*^9, 3.677415556135442*^9}, 
   3.677474453873159*^9}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"Qx", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"10", "^", 
          RowBox[{"-", "5"}]}]}], ",", 
        RowBox[{"2", " ", 
         RowBox[{"10", "^", 
          RowBox[{"-", "5"}]}]}]}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivativeRational", "[", 
       RowBox[{"6", ",", "evaluate"}], "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.676956786835083*^9, 3.676956787173061*^9}, 
   3.6769572996693163`*^9, 3.676960125939048*^9, {3.676962452182185*^9, 
   3.676962458426731*^9}, {3.676962599602889*^9, 3.676962604329215*^9}, {
   3.6769631526186028`*^9, 3.6769631598048983`*^9}, {3.676963315894239*^9, 
   3.6769633203351593`*^9}, {3.677415561075671*^9, 3.677415561211338*^9}, {
   3.67741565001162*^9, 3.677415653310622*^9}, {3.677416182464028*^9, 
   3.677416184351186*^9}, 3.6828396523706083`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ratio of fundamental solutions and their derivatives", "Subsection",
 CellChangeTimes->{{3.674820113032303*^9, 3.674820124081358*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["w", "1"], "/", 
   SubscriptBox["v", "1"]}], TraditionalForm]]]], "Subsubsection",
 CellChangeTimes->{{3.67505819531802*^9, 3.675058201013957*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ratio1y", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{"w1approx", "[", "y", "]"}], "/", 
      RowBox[{"v1", "[", "y", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ratio1x", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ratio1y", "[", 
          RowBox[{
           RowBox[{"1", "/", "x"}], "-", "x"}], "]"}], "//", "Together"}], 
        ",", "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.675058009504139*^9, 3.675058093338304*^9}, {
  3.6828372726671143`*^9, 3.682837282317368*^9}, {3.682839624337167*^9, 
  3.6828396275003357`*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"ratio1x", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.01"}], ",", "1.01"}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivative", "[", 
       RowBox[{"2", ",", "evaluate"}], "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6750581027568817`*^9, 3.6750581678562*^9}, {
   3.675073376419656*^9, 3.675073377848291*^9}, {3.675078311576322*^9, 
   3.675078312866625*^9}, {3.676890133975202*^9, 3.67689014533127*^9}, {
   3.676956831281913*^9, 3.676956853987762*^9}, {3.676957513694621*^9, 
   3.676957522306652*^9}, {3.677478277345723*^9, 3.677478322853715*^9}, {
   3.677478359302659*^9, 3.677478388409164*^9}, {3.67747844152124*^9, 
   3.677478457323885*^9}, 3.677480442770932*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["w", "1"], "'"}], "/", 
   RowBox[{
    SubscriptBox["v", "1"], "'"}]}], TraditionalForm]]]], "Subsubsection",
 CellChangeTimes->{{3.67505819531802*^9, 3.6750582225731783`*^9}, {
  3.6750643976778297`*^9, 3.675064398328307*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ratio1dy", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w1approx", "'"}], "[", "y", "]"}], "/", 
      RowBox[{
       RowBox[{"v1", "'"}], "[", "y", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ratio1dx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ratio1dy", "[", 
          RowBox[{
           RowBox[{"1", "/", "x"}], "-", "x"}], "]"}], "//", "Together"}], 
        ",", "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6750582252054253`*^9, 3.6750582335838003`*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"ratio1dx", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.01"}], ",", "1.01"}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivative", "[", 
       RowBox[{"2", ",", "evaluate"}], "]"}]}], ",", 
     RowBox[{"Plot", "\[Rule]", "Steps"}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6750582509962473`*^9, 3.6750582583784313`*^9}, {
  3.675078302296116*^9, 3.675078305464925*^9}, {3.676957542902115*^9, 
  3.67695755407069*^9}, {3.677478473003785*^9, 3.677478501111381*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"0", "\[LessEqual]", 
    RowBox[{"\[Epsilon]", "(", "y", ")"}], "\[LessEqual]", 
    SubscriptBox["c", "\[Epsilon]"]}], "=", 
   FractionBox["1", "500"]}], TraditionalForm]]]], "Subsubsection",
 CellChangeTimes->{{3.6750774081444197`*^9, 3.675077438769837*^9}, {
  3.6750779353352823`*^9, 3.675077935393876*^9}, {3.67507878002124*^9, 
  3.675078780021366*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]y", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"v0approx", "[", "y", "]"}], "/", 
              RowBox[{"v1", "[", "y", "]"}]}], ",", "y"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"6", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"y", "^", "2"}], "/", "4"}], "]"}], "/", 
               RowBox[{
                RowBox[{"v1", "[", "y", "]"}], "^", "2"}]}], "/", 
              RowBox[{"y", "^", "2"}]}]}], ")"}]}], "-", "1"}], ")"}]}], "//",
        "Together"}], "//", "Evaluate"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]x", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]y", "[", 
          RowBox[{
           RowBox[{"1", "/", "x"}], "-", "x"}], "]"}], "//", "Together"}], 
        ",", "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6750774495296803`*^9, 3.675077554176057*^9}, {
  3.67507759708864*^9, 3.675077597185734*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"intervalAdaptive", "[", 
   RowBox[{"\[Epsilon]x", ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"2", "/", "1000"}]}], "}"}], "]"}], ",", 
    RowBox[{"Method", "\[Rule]", "evaluate"}]}], "]"}], "//", "N"}]], "Input",\

 CellChangeTimes->{{3.6750781382789307`*^9, 3.6750781797790318`*^9}, {
  3.675078219331222*^9, 3.6750782574019203`*^9}, {3.675078728484539*^9, 
  3.675078753608396*^9}, {3.676957581581827*^9, 3.676957600031094*^9}, {
  3.676957725491275*^9, 3.6769577357967653`*^9}, {3.67695777446706*^9, 
  3.676957774977763*^9}, {3.67695780555637*^9, 3.67695780654522*^9}, {
  3.676957849226206*^9, 3.6769578512567863`*^9}, {3.677478520468946*^9, 
  3.677478531311265*^9}, {3.677478592031337*^9, 3.677478592920102*^9}, {
  3.67747877818399*^9, 3.677478794874745*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["w", "0"], "/", 
   SubscriptBox["v", "0"]}], TraditionalForm]]]], "Subsubsection",
 CellChangeTimes->{{3.67505819531802*^9, 3.6750582225731783`*^9}, {
  3.675058282118479*^9, 3.675058288470756*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ratio0y", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{"w0approx", "[", "y", "]"}], "/", 
      RowBox[{"v0approx", "[", "y", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ratio0x", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ratio0y", "[", 
          RowBox[{
           RowBox[{"1", "/", "x"}], "-", "x"}], "]"}], "//", "Together"}], 
        ",", "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.675058291282522*^9, 3.6750583084639072`*^9}, 
   3.675058731910967*^9, 3.675058765954268*^9, 3.675073351098091*^9, {
   3.675077071459467*^9, 3.675077072070898*^9}, 3.677478811061285*^9}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"ratio0x", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.01"}], ",", "1.01"}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivative", "[", 
       RowBox[{"0", ",", "evaluate"}], "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6750581027568817`*^9, 3.6750581678562*^9}, {
  3.675073376419656*^9, 3.675073377848291*^9}, {3.6750735013771667`*^9, 
  3.6750735014746637`*^9}, {3.6750782968903008`*^9, 3.675078297866817*^9}, {
  3.675078789150861*^9, 3.675078804521496*^9}, {3.676957902462296*^9, 
  3.676957920329344*^9}, {3.677478823514412*^9, 3.6774788936452417`*^9}, {
  3.67747895683136*^9, 3.67747895958641*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["w", "0"], "'"}], "/", 
   RowBox[{
    SubscriptBox["v", "0"], "'"}]}], TraditionalForm]]]], "Subsubsection",
 CellChangeTimes->{{3.6750734711653223`*^9, 3.675073480031111*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c\[Epsilon]", "=", 
   RowBox[{"1", "/", "500"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ratio0dy", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"w0approx", "'"}], "[", "y", "]"}], "/", 
       RowBox[{
        RowBox[{"v0approx", "'"}], "[", "y", "]"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"c\[Epsilon]", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "c\[Epsilon]"}], ")"}]}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"v1", "'"}], "[", "y", "]"}], "/", 
          RowBox[{"v1", "[", "y", "]"}]}], 
         RowBox[{
          RowBox[{"v0approx", "[", "y", "]"}], "/", 
          RowBox[{
           RowBox[{"v0approx", "'"}], "[", "y", "]"}]}]}]}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ratio0dx", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"BernsteinForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ratio0dy", "[", 
          RowBox[{
           RowBox[{"1", "/", "x"}], "-", "x"}], "]"}], "//", "Together"}], 
        ",", "x"}], "]"}], "//", "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.675058363630106*^9, 3.675058368907675*^9}, 
   3.675058809230132*^9, {3.675073399405778*^9, 3.675073399604938*^9}, {
   3.675076975313236*^9, 3.675077042709785*^9}, {3.675077237208754*^9, 
   3.675077237757986*^9}, {3.675078007066681*^9, 3.6750780160118313`*^9}, 
   3.675078845116675*^9, {3.6750791104128933`*^9, 3.6750791329501657`*^9}}],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"intervalAdaptive", "[", 
    RowBox[{"ratio0dx", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.01"}], ",", "1.01"}], "}"}], "]"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"derivative", "[", "0", "]"}]}]}], "]"}], "//", "N"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.675077272957404*^9, {3.675078023894256*^9, 3.675078024967313*^9}, {
   3.675078851019556*^9, 3.6750788523662453`*^9}, 3.675079095739929*^9, 
   3.675079138992873*^9, {3.676957993758994*^9, 3.676958007472941*^9}, {
   3.6774809368515787`*^9, 3.677480937031641*^9}, {3.677480987647945*^9, 
   3.6774809957066317`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Estimate on the source term ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["w", "~"], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " term"
}], "Subsection",
 CellChangeTimes->{{3.676968183944406*^9, 3.67696819486436*^9}, {
  3.677478252388768*^9, 3.677478255984612*^9}, {3.682933944734811*^9, 
  3.682933986134944*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sup03", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"P1", "[", "y", "]"}], 
        RowBox[{"w0approx", "[", "y", "]"}]}], "//", "Together"}], "//", 
      "Evaluate"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"supder03", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"P3", "[", "y", "]"}], 
        RowBox[{
         RowBox[{"w0approx", "'"}], "[", "y", "]"}]}], "//", "Together"}], "//",
       "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682933811592882*^9, 3.682933842077614*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"intervalAdaptive", "[", 
   RowBox[{"sup03", ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], "]"}], ",", 
    RowBox[{"Range", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}]}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"derivative", "[", 
      RowBox[{"2", ",", "evaluate", ",", 
       RowBox[{"#1", "&"}]}], "]"}]}]}], "]"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intervalAdaptive", "[", 
   RowBox[{"supder03", ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "4"}], "}"}], "]"}], ",", 
    RowBox[{"Range", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}]}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"derivative", "[", 
      RowBox[{"2", ",", "evaluate", ",", 
       RowBox[{"#1", "&"}]}], "]"}]}]}], "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.682933854907024*^9, 3.682933901632636*^9}, {
  3.683370986127532*^9, 3.683370987045205*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Zeros of q(y)", "Subsection",
 CellChangeTimes->{{3.677475833776744*^9, 3.677475840718622*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qLower", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w0approx", "[", "y", "]"}], "-", 
          RowBox[{
           RowBox[{"3", "/", "100"}], "/", 
           RowBox[{"P1", "[", "y", "]"}]}]}], ")"}], "/", "y"}], "//", 
       "Simplify"}], "//", "Evaluate"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qUpper", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w0approx", "[", "y", "]"}], "+", 
          RowBox[{
           RowBox[{"3", "/", "100"}], "/", 
           RowBox[{"P1", "[", "y", "]"}]}]}], ")"}], "/", "y"}], "//", 
       "Simplify"}], "//", "Evaluate"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qdyUpper", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"w0approx", "'"}], "[", "y", "]"}], "+", 
           RowBox[{
            RowBox[{"3", "/", "100"}], "/", 
            RowBox[{"P3", "[", "y", "]"}]}]}], ")"}], "/", "y"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"w0approx", "[", "y", "]"}], "-", 
           RowBox[{
            RowBox[{"3", "/", "100"}], "/", 
            RowBox[{"P1", "[", "y", "]"}]}]}], ")"}], "/", 
         RowBox[{"y", "^", "2"}]}]}], "//", "Simplify"}], "//", 
      "Evaluate"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6774758444217253`*^9, 3.6774759033481483`*^9}, {
  3.6774760397629423`*^9, 3.677476200318763*^9}, {3.683369660228256*^9, 
  3.6833696711326227`*^9}}],

Cell[CellGroupData[{

Cell["q(3) < 0 and q' (3) < 0", "Subsubsection",
 CellChangeTimes->{{3.6774780671546583`*^9, 3.6774780862170267`*^9}, {
  3.682934068008696*^9, 3.682934068710451*^9}}],

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{"qUpper", "[", 
   RowBox[{"Interval", "[", "3", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"qdyUpper", "[", 
   RowBox[{"Interval", "[", "3", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.677476206938862*^9, 3.6774762703630238`*^9}, {
  3.6774774622029753`*^9, 3.677477488165951*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"q", 
     RowBox[{"(", "y", ")"}]}], ">", "0"}], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"y", "\[Element]", 
    RowBox[{"[", 
     RowBox[{"0", ",", "1"}], "]"}]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.677478096944206*^9, 3.677478117447844*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"intervalAdaptive", "[", 
   RowBox[{"qLower", ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", "2"}], "}"}], "]"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"derivative", "[", 
      RowBox[{"2", ",", "evaluate", ",", 
       RowBox[{"#1", "&"}]}], "]"}]}]}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.6774762836469393`*^9, 3.677476356970683*^9}, {
   3.6774764214266777`*^9, 3.677476457587425*^9}, 3.6829340235860786`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"q", "'"}], 
     RowBox[{"(", "y", ")"}]}], "<", "0"}], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"y", "\[Element]", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.677478096944206*^9, 3.6774781322172527`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"intervalAdaptive", "[", 
   RowBox[{"qdyUpper", ",", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0"}], "}"}], "]"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"derivative", "[", 
      RowBox[{"2", ",", "evaluate", ",", 
       RowBox[{"#1", "&"}]}], "]"}]}], ",", 
    RowBox[{"Plot", "\[Rule]", "Steps"}], ",", 
    RowBox[{"Range", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}]}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.677477962684906*^9, 3.677477987422641*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Positivity of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"y", " ", 
    RowBox[{
     SubscriptBox["f", "0"], "'"}], 
    RowBox[{"(", "y", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.6773033526808023`*^9, 3.6773033705461483`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{
        RowBox[{"f0approx", "'"}], "[", "y", "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"10", "^", 
        RowBox[{"-", "4"}]}], " ", 
       RowBox[{"y", "/", 
        RowBox[{"P3", "[", "y", "]"}]}]}]}], "/.", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], 
       RowBox[{"x", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], "]"}]}]}]}]}], "//", "Simplify"}], "//", 
   "Together"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "/", "x"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x", "^", "2"}]}], ")"}]}], "//", "Together"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"coefnum", ",", "coefden"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"BernsteinCoefficients", "[", 
      RowBox[{"#", ",", "x"}], "]"}], "&"}], "/@", 
    RowBox[{"Through", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Numerator", ",", "Denominator"}], "}"}], "[", "%", "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"And", "@@", 
  RowBox[{"Thread", "[", 
   RowBox[{"coefnum", ">", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"And", "@@", 
  RowBox[{"Thread", "[", 
   RowBox[{"coefden", ">", "0"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.677475598025729*^9, 3.677475815133812*^9}, {
  3.677478145001808*^9, 3.677478146243175*^9}, {3.683371250894663*^9, 
  3.683371252250512*^9}, {3.683371405548175*^9, 3.683371412785802*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 2089},
WindowMargins->{{Automatic, -10}, {Automatic, -8}},
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 172, 3, 96, "Section",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[777, 29, 126, 2, 67, "Subsection",
 InitializationCell->True],
Cell[906, 33, 284, 8, 148, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[1227, 46, 129, 2, 53, "Subsection",
 InitializationCell->True],
Cell[1359, 50, 4604, 140, 1473, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[6000, 195, 138, 2, 53, "Subsection",
 InitializationCell->True],
Cell[6141, 199, 23411, 569, 6900, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[29589, 773, 174, 3, 53, "Subsection",
 InitializationCell->True],
Cell[29766, 778, 1444, 45, 2733, "Input",
 InitializationCell->True],
Cell[31213, 825, 956, 29, 1957, "Input",
 InitializationCell->True],
Cell[32172, 856, 159, 2, 1324, "Text",
 InitializationCell->True],
Cell[32334, 860, 1058, 32, 1957, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[33429, 897, 170, 3, 53, "Subsection",
 InitializationCell->True],
Cell[33602, 902, 1340, 42, 2733, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[34979, 949, 198, 3, 53, "Subsection",
 InitializationCell->True],
Cell[35180, 954, 1153, 38, 1957, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[36370, 997, 155, 3, 53, "Subsection",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[36550, 1004, 126, 2, 78, "Subsubsection",
 InitializationCell->True],
Cell[36679, 1008, 2197, 59, 523, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[38913, 1072, 138, 2, 61, "Subsubsection",
 InitializationCell->True],
Cell[39054, 1076, 7000, 203, 754, "Input",
 InitializationCell->True],
Cell[46057, 1281, 5776, 152, 1116, "Input",
 InitializationCell->True],
Cell[51836, 1435, 270, 8, 69, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[52143, 1448, 227, 7, 61, "Subsubsection",
 InitializationCell->True],
Cell[52373, 1457, 2581, 68, 352, "Input",
 InitializationCell->True]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55015, 1532, 89, 1, 96, "Section"],
Cell[CellGroupData[{
Cell[55129, 1537, 150, 2, 67, "Subsection"],
Cell[55282, 1541, 697, 12, 163, "Text"],
Cell[55982, 1555, 1364, 35, 115, "Input"],
Cell[57349, 1592, 685, 18, 69, "Input"],
Cell[58037, 1612, 772, 20, 69, "Input"],
Cell[58812, 1634, 614, 17, 69, "Input"],
Cell[59429, 1653, 566, 16, 69, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[60032, 1674, 101, 1, 53, "Subsection"],
Cell[60136, 1677, 1330, 38, 217, "Input"],
Cell[61469, 1717, 1119, 21, 148, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[62625, 1743, 114, 1, 53, "Subsection"],
Cell[62742, 1746, 1452, 37, 217, "Input"],
Cell[64197, 1785, 529, 14, 148, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[64763, 1804, 119, 1, 53, "Subsection"],
Cell[CellGroupData[{
Cell[64907, 1809, 70, 1, 117, "Subsubsection"],
Cell[64980, 1812, 1903, 50, 420, "Input"],
Cell[66886, 1864, 677, 20, 148, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[67600, 1889, 117, 2, 91, "Subsubsection"],
Cell[67720, 1893, 2348, 65, 487, "Input"],
Cell[70071, 1960, 1072, 25, 148, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[71192, 1991, 140, 1, 53, "Subsection"],
Cell[CellGroupData[{
Cell[71357, 1996, 213, 5, 52, "Subsubsection"],
Cell[71573, 2003, 796, 23, 217, "Input"],
Cell[72372, 2028, 893, 19, 148, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[73302, 2052, 306, 8, 41, "Subsubsection"],
Cell[73611, 2062, 747, 23, 217, "Input"],
Cell[74361, 2087, 678, 16, 148, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[75076, 2108, 421, 9, 60, "Subsubsection"],
Cell[75500, 2119, 1406, 41, 217, "Input"],
Cell[76909, 2162, 856, 17, 148, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[77802, 2184, 264, 6, 41, "Subsubsection"],
Cell[78069, 2192, 844, 23, 217, "Input"],
Cell[78916, 2217, 824, 18, 148, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[79777, 2240, 256, 7, 41, "Subsubsection"],
Cell[80036, 2249, 1658, 45, 107, "Input"],
Cell[81697, 2296, 722, 17, 46, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[82468, 2319, 369, 11, 53, "Subsection"],
Cell[82840, 2332, 711, 22, 145, "Input"],
Cell[83554, 2356, 1100, 31, 145, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[84691, 2392, 101, 1, 53, "Subsection"],
Cell[84795, 2395, 1845, 57, 190, "Input"],
Cell[CellGroupData[{
Cell[86665, 2456, 167, 2, 78, "Subsubsection"],
Cell[86835, 2460, 370, 8, 145, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[87242, 2473, 365, 13, 64, "Subsubsection"],
Cell[87610, 2488, 539, 13, 69, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[88186, 2506, 388, 14, 64, "Subsubsection"],
Cell[88577, 2522, 603, 16, 69, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[89229, 2544, 303, 10, 53, "Subsection"],
Cell[89535, 2556, 1709, 52, 167, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

